Testing the multipole structure of compact binaries using gravitational wave observations

We propose a novel method to test the consistency of the multipole moments of compact binary systems with the predictions of General Relativity (GR). The multipole moments of a compact binary system, known in terms of symmetric and trace-free tensors, are used to calculate the gravitational waveforms from compact binaries within the post-Newtonian (PN) formalism. For nonspinning compact binaries, we derive the gravitational wave phasing formula, in the frequency domain, parametrizing each PN order term in terms of the multipole moments which contribute to that order. Using GW observations, this {\it{parametrized multipolar phasing}} would allow us to derive the bounds on possible departures from the multipole structure of GR and hence constrain the parameter space of alternative theories of gravity. We compute the projected accuracies with which the second generation ground-based detectors, such as Advanced Laser Interferometer Gravitational-wave Observatory (LIGO), the third generation detectors such as Einstein Telescope and Cosmic Explorer, as well as space-based detector Laser Interferometer Space Antenna (LISA) will be able to measure these multipole parameters. We find that while Advanced LIGO can measure the first two or three multipole coefficients with good accuracy, Cosmic Explorer and Einstein Telescope may be able to measure the first four multipole coefficients which enter the phasing formula. Intermediate mass ratio inspirals, with mass ratio of several tens, in the frequency band of planned space-based LISA mission should be able to measure all the seven multipole coefficients which appear in the 3.5PN phasing formula. Our finding highlights the importance of this class of sources for probing the strong-field gravity regime. The proposed test will facilitate the first probe of the multipolar structure of Einstein's general relativity.

==> supl-Multipole.m <==
(* ::Package:: *)

(* Authors : Shilpa Kastha, Anuradha Gupta, K. G. Arun, B. S. Sathyaprakash,
             Chris Van Den Broeck *)

(*This package gives the complete set of the inputs (parametrized gravitational wave 
energy flux and the parametrized conserved energy) to calculate all the 
Post-Newtonian (PN) GW approximants along with TaylorF2 phasing  Quoted in Eq.(A.2)
and the parametric equations for t(v) & \[Phi](v) needed for TaylorT2 phasing 
as well as the instanteneous GW frequency and phase for TaylorT3  approximant*)

(*

Parameters :
\[Gamma]E = 0.577216 is the Euler constant
m1 and m2 are the component masses for the compact binary system.
\[Nu] = m1 m2/(m1+m2)^2
v = (\[Pi] (m1+m2)f)^(1/3)
M = m1+m2
vLSO is v at the last stable orbit
The scaling to the multipole moments introduced to consider the diviations from GR
is of the form
UL \[Rule] \[Mu]L UL & VL \[Rule] \[Epsilon]L VL
wher UL and  VL are the radiative multipole moments.

*)



(*Parametrized gravitational wave energy flux in terms of multipolar coefficients {\[Mu]2, \[Mu]3, \[Mu]4, \[Mu]5, \[Epsilon]2, \[Epsilon]3, \[Epsilon]4} quoted in Eq. (2.13)*)

fluxNS3p5PN[1]=1;
fluxNS3p5PN[2]= v^2 (-(107/21)+(55 \[Nu])/21+\[Mu]3^2/\[Mu]2^2 (1367/1008-(1367 \[Nu])/252)+\[Epsilon]2^2/\[Mu]2^2 (1/36-\[Nu]/9));
fluxNS3p5PN[3]=(4\[Pi] v^3);
fluxNS3p5PN[4]= v^4 (4784/1323-(87691 \[Nu])/5292+(5851 \[Nu]^2)/1323+\[Mu]3^2/\[Mu]2^2 (-(32807/3024)+(3515 \[Nu])/72
-(8201 \[Nu]^2)/378)+\[Epsilon]2^2/\[Mu]2^2 (-(17/504)+(11 \[Nu])/63-(10 \[Nu]^2)/63)+\[Epsilon]3^2/\[Mu]2^2 (5/63-(10 \[Nu])/21+(5 \[Nu]^2)/7)
+\[Mu]4^2/\[Mu]2^2 (8965/3969-(17930 \[Nu])/1323+(8965 \[Nu]^2)/441));
fluxNS3p5PN[5]= \[Pi] v^5 (-(428/21)+(178 \[Nu])/21+\[Mu]3^2/\[Mu]2^2 (16403/2016-(16403 \[Nu])/504)+\[Epsilon]2^2/\[Mu]2^2 (1/18-(2 \[Nu])/9));
fluxNS3p5PN[6]= v^6 (99210071/1091475+(16 \[Pi]^2)/3-(1712 \[Gamma]E)/105+(1650941/349272+(41 \[Pi]^2)/48) \[Nu]
-(669017 \[Nu]^2)/19404+(255110 \[Nu]^3)/43659+\[Mu]5^2/\[Mu]2^2 (1002569/249480-(1002569 \[Nu])/31185+(1002569 \[Nu]^2)/12474
-(2005138 \[Nu]^3)/31185)+\[Mu]3^2/\[Mu]2^2 (7345/297-(30103159 \[Nu])/199584+(10994153 \[Nu]^2)/49896-(45311 \[Nu]^3)/891)
+\[Epsilon]4^2/\[Mu]2^2 (5741/35280-(5741 \[Nu])/4410+(5741 \[Nu]^2)/1764-(5741 \[Nu]^3)/2205)
+\[Epsilon]2^2/\[Mu]2^2 (-(2215/254016)-(13567 \[Nu])/63504+(65687 \[Nu]^2)/63504-(853 \[Nu]^3)/5292)
+\[Epsilon]3^2/\[Mu]2^2 (-(193/567)+(1304 \[Nu])/567-(2540 \[Nu]^2)/567+(365 \[Nu]^3)/189)
+\[Mu]4^2/\[Mu]2^2 (-(1063093/43659)+(20977942 \[Nu])/130977-(12978200 \[Nu]^2)/43659
+(1568095 \[Nu]^3)/14553)-(856Log[16 v^2])/105);
fluxNS3p5PN[7]= \[Pi] v^7 (19136/1323-(144449\[Nu])/2646+(33389\[Nu]^2)/2646
+\[Mu]3^2/\[Mu]2^2 (-(98417/1512)+(55457 \[Nu])/192-(344447 \[Nu]^2)/3024)
+\[Epsilon]2^2/\[Mu]2^2 (-(17/252)+(9 \[Nu])/28-(13 \[Nu]^2)/63)+\[Epsilon]3^2/\[Mu]2^2 (20/63-(40 \[Nu])/21+(20 \[Nu]^2)/7)
+\[Mu]4^2/\[Mu]2^2 (23900/1323-(47800 \[Nu])/441+(23900 \[Nu]^2)/147));
FluxNS3p5PN=32/5 v^10 \[Mu]2^2 \[Nu]^2 Sum[fluxNS3p5PN[ii],{ii,1,7}];


(*Parametrized conserved energy quoted in Eq.(A.1)
\[Alpha]0 is the deviation introduced at Newtonian order,
\[Alpha]1 at 1 PN, \[Alpha]2 at 2 PN and \[Alpha]3 at 3 PN*)

Energy3PN=-1/2 \[Nu] v^2 (\[Alpha]0-(3/4+\[Nu]/12)\[Alpha]1 v^2-(27/8-19 \[Nu]/8+\[Nu]^2/24)\[Alpha]2 v^4
-(675/64-(34445/576-205/96 \[Pi]^2)\[Nu]+155/96 \[Nu]^2+35/5184 \[Nu]^3)\[Alpha]3 v^6);


(*Parametrized TaylorF2 phasing quoted in Eq. (A.2)*)

TF2[1]=1;
TF2[2]=v^2 (2140/189-(1100 \[Nu])/189+\[Alpha]1/\[Alpha]0 (-(10/3)-(10 \[Nu])/27)+\[Epsilon]2^2/\[Mu]2^2 (-(5/81)+(20 \[Nu])/81)
+\[Mu]3^2/\[Mu]2^2 (-(6835/2268)+(6835 \[Nu])/567));
TF2[3]=-16 \[Pi] v^3;
TF2[4]=v^4 (295630/1323-(267745 \[Nu])/2646+(32240 \[Nu]^2)/1323+(\[Alpha]2 (-(405/4)+(285 \[Nu])/4-(5 \[Nu]^2)/4)
+\[Alpha]1 (-(535/7)+(1940 \[Nu])/63+(275 \[Nu]^2)/63))/\[Alpha]0+1/\[Mu]2^4 (\[Epsilon]2^4 (5/648-(5 \[Nu])/81+(10 \[Nu]^2)/81)
+\[Epsilon]2^2 \[Mu]3^2 (6835/9072-(6835 \[Nu])/1134+(6835 \[Nu]^2)/567)
+\[Mu]3^4 (9343445/508032-(9343445 \[Nu])/63504+(9343445 \[Nu]^2)/31752))
+1/\[Mu]2^2 (\[Mu]4^2 (-(89650/3969)+(179300 \[Nu])/1323-(89650 \[Nu]^2)/441)
+\[Epsilon]3^2 (-(50/63)+(100 \[Nu])/21-(50 \[Nu]^2)/7)+ \[Mu]3^2 (-(104815/3528)+(8545 \[Nu])/63-(29630 \[Nu]^2)/441
+\[Alpha]1/\[Alpha]0 (6835/336-(34175 \[Nu])/432-(6835 \[Nu]^2)/756))+\[Epsilon]2^2 (-(1885/756)+(695 \[Nu])/63-(800 \[Nu]^2)/189
+\[Alpha]1/\[Alpha]0 (5/12-(175 \[Nu])/108-(5 \[Nu]^2)/27))));
TF2[5]=v^5 (1+3 Log[v/vlso])((17120 \[Pi])/189-(10480 \[Pi] \[Nu])/189+\[Alpha]1/\[Alpha]0 (-((80 \[Pi])/3)-(80 \[Pi] \[Nu])/27)
+\[Epsilon]2^2/\[Mu]2^2 (-((20 \[Pi])/27)+(80 \[Pi] \[Nu])/27)+\[Mu]3^2/\[Mu]2^2 (-((9115 \[Pi])/756)+(9115 \[Pi] \[Nu])/189));
TF2[6]=v^6 (36847016/509355-(640 \[Pi]^2)/3-(6848 \[Gamma]E)/21+(28398155/67914+(205 \[Pi]^2)/12) \[Nu]
-(563225 \[Nu]^2)/3773+(3928700 \[Nu]^3)/305613+1/\[Mu]2^6 (\[Mu]3^6 (12772489315/256048128-(12772489315 \[Nu])/21337344
+(12772489315 \[Nu]^2)/5334336-(12772489315 \[Nu]^3)/4000752)+\[Epsilon]2^2 \[Mu]3^4 (9343445/3048192-(9343445 \[Nu])/254016
+(9343445 \[Nu]^2)/63504-(9343445 \[Nu]^3)/47628)+\[Epsilon]2^4 \[Mu]3^2 (6835/108864-(6835 \[Nu])/9072+(6835 \[Nu]^2)/2268
-(6835 \[Nu]^3)/1701)+\[Epsilon]2^6 (5/11664-(5 \[Nu])/972+(5 \[Nu]^2)/243-(20 \[Nu]^3)/729))+1/\[Alpha]0 (\[Alpha]2 (14445/14-(8795 \[Nu])/7
+(8105 \[Nu]^2)/21-(275 \[Nu]^3)/42)+\[Alpha]3 (3375/4+(-(172225/36)+(1025 \[Pi]^2)/6) \[Nu]+(775 \[Nu]^2)/6+(175 \[Nu]^3)/324)
+\[Alpha]1 (295630/441-(1818445 \[Nu])/7938+(312575 \[Nu]^2)/7938+(32240 \[Nu]^3)/3969))
+1/\[Mu]2^4 (\[Epsilon]2^2 \[Epsilon]3^2 (-(50/567)+(500 \[Nu])/567-(550 \[Nu]^2)/189+(200 \[Nu]^3)/63)
+\[Epsilon]2^2 \[Mu]4^2 (-(89650/35721)+(896500 \[Nu])/35721-(986150 \[Nu]^2)/11907+(358600 \[Nu]^3)/3969)
+\[Epsilon]2^4 (-(25/126)+(3775 \[Nu])/2268-(2150 \[Nu]^2)/567+(100 \[Nu]^3)/81+(\[Alpha]1 (5/216-(355 \[Nu])/1944+(85 \[Nu]^2)/243
+(10 \[Nu]^3)/243))/\[Alpha]0)+\[Mu]3^4 (140055985/5334336-(1148286835 \[Nu])/5334336+(307950925 \[Nu]^2)/666792-(27838955 \[Nu]^3)/333396
+(\[Alpha]1 (9343445/169344-(663384595 \[Nu])/1524096+(158838565 \[Nu]^2)/190512+(9343445 \[Nu]^3)/95256))/\[Alpha]0)
+\[Mu]3^2 (\[Epsilon]3^2 (-(34175/7938)+(170875 \[Nu])/3969-(375925 \[Nu]^2)/2646+(68350 \[Nu]^3)/441)
+\[Mu]4^2 (-(61275775/500094)+(306378875 \[Nu])/250047-(674033525 \[Nu]^2)/166698+(122551550 \[Nu]^3)/27783)
+\[Epsilon]2^2 (-(1742995/190512)+(1045805 \[Nu])/13608-(2091650 \[Nu]^2)/11907+(697310 \[Nu]^3)/11907
+(\[Alpha]1 (6835/3024-(485285 \[Nu])/27216+(116195 \[Nu]^2)/3402+(6835 \[Nu]^3)/1701))/\[Alpha]0)))
+1/\[Mu]2^2 (\[Mu]5^2 (1002569/12474-(4010276 \[Nu])/6237+(10025690 \[Nu]^2)/6237-(8020552 \[Nu]^3)/6237)
+\[Epsilon]4^2 (5741/1764-(11482 \[Nu])/441+(28705 \[Nu]^2)/441-(22964 \[Nu]^3)/441)+\[Mu]4^2 (-(24426860/916839)+(62508560 \[Nu])/305613
-(12980600 \[Nu]^2)/33957+(286700 \[Nu]^3)/11319+(\[Alpha]1 (-(89650/1323)+(4751450 \[Nu])/11907-(2241250 \[Nu]^2)/3969-(89650 \[Nu]^3)/1323))/\[Alpha]0)
+\[Epsilon]3^2 (37180/3969-(235640 \[Nu])/3969+(420200 \[Nu]^2)/3969-(47900 \[Nu]^3)/1323+(\[Alpha]1 (-(50/21)+(2650 \[Nu])/189-(1250 \[Nu]^2)/63
-(50 \[Nu]^3)/21))/\[Alpha]0)+\[Epsilon]2^2 (6134935/190512-(2353285 \[Nu])/15876+(550075 \[Nu]^2)/6804-(150845 \[Nu]^3)/11907
+(\[Alpha]1 (-(1885/252)+(73175 \[Nu])/2268-(1705 \[Nu]^2)/189-(800 \[Nu]^3)/567)+\[Alpha]2 (-(45/8)+(635 \[Nu])/24-(1145 \[Nu]^2)/72
+(5 \[Nu]^3)/18))/\[Alpha]0)+\[Mu]3^2 (732782515/3667356-(1061322545 \[Nu])/1222452+(1027073335 \[Nu]^2)/3667356-(15723035 \[Nu]^3)/916839
+1/\[Alpha]0 (\[Alpha]1 (-(104815/1176)+(4201865 \[Nu])/10584-(206855 \[Nu]^2)/1323-(29630 \[Nu]^3)/1323)+\[Alpha]2 (-(61515/224)+(868045 \[Nu])/672
-(1565215 \[Nu]^2)/2016+(6835 \[Nu]^3)/504))))-(13696 Log[2])/21-(6848 Log[v])/21);
TF2[7]=v^7 ((2365040 \[Pi])/1323-(1300930 \[Pi] \[Nu])/1323+(400930 \[Pi] \[Nu]^2)/1323+\[Alpha]2/\[Alpha]0 (-810 \[Pi]+570 \[Pi] \[Nu]-10 \[Pi] \[Nu]^2)
+\[Alpha]1/\[Alpha]0 (-((4280 \[Pi])/7)+(19300 \[Pi] \[Nu])/63+(2620 \[Pi] \[Nu]^2)/63)+1/\[Mu]2^4 (\[Mu]3^4 ((6835 \[Pi])/254016-(6835 \[Pi] \[Nu])/31752
+(6835 \[Pi] \[Nu]^2)/15876)+\[Epsilon]2^4 ((10 \[Pi])/81-(80 \[Pi] \[Nu])/81+(160 \[Pi] \[Nu]^2)/81)+\[Epsilon]2^2 \[Mu]3^2 ((54685 \[Pi])/9072-(54685 \[Pi] \[Nu])/1134
+(54685 \[Pi] \[Nu]^2)/567))+1/\[Mu]2^2 (\[Epsilon]3^2 (-((400 \[Pi])/63)+(800 \[Pi] \[Nu])/21-(400 \[Pi] \[Nu]^2)/7)+\[Mu]4^2 (-((400 \[Pi])/3969)+(800 \[Pi] \[Nu])/1323
-(400 \[Pi] \[Nu]^2)/441)+\[Mu]3^2 (-((69905 \[Pi])/588)+(191495 \[Pi] \[Nu])/336-(73995 \[Pi] \[Nu]^2)/196+\[Alpha]1/\[Alpha]0 ((9115 \[Pi])/112-(45575 \[Pi] \[Nu])/144
-(9115 \[Pi] \[Nu]^2)/252))+\[Epsilon]2^2 (-((1885 \[Pi])/63)+(2815 \[Pi] \[Nu])/21-(3620 \[Pi] \[Nu]^2)/63+\[Alpha]1/\[Alpha]0 (5 \[Pi]-(175 \[Pi] \[Nu])/9-(20 \[Pi] \[Nu]^2)/9))));
TaylorF2Phase=2\[Pi] f tc -\[Phi]c - \[Pi]/4 + (3 \[Alpha]0)/(128 v^5 \[Mu]2^2 \[Nu]) Sum[TF2[ii],{ii,1,7}];

(*in the limit \[Alpha]0=\[Alpha]1=\[Alpha]2=\[Alpha]3=1 we recover Eq.(2.16)*)


(*Parametric equation for t(v) in case of TaylorT2 phasing*)
TT2tv[1]=1;
TT2tv[2]=v^2 (428/63+(\[Alpha]1 (-2-(2 \[Nu])/9))/\[Alpha]0-(220 \[Nu])/63+\[Epsilon]2^2/\[Mu]2^2 (-(1/27)+(4 \[Nu])/27)+\[Mu]3^2/\[Mu]2^2 (-(1367/756)+(1367 \[Nu])/189));
TT2tv[3]=-((32 \[Pi] v^3)/5);
TT2tv[4]=v^4 (59126/1323-(53549 \[Nu])/2646+(6448 \[Nu]^2)/1323+\[Alpha]2/\[Alpha]0 (-(81/4)+(57 \[Nu])/4-\[Nu]^2/4)
+\[Alpha]1/\[Alpha]0 (-(107/7)+(388 \[Nu])/63+(55 \[Nu]^2)/63)+1/\[Mu]2^4 (\[Epsilon]2^4 (1/648-\[Nu]/81+(2 \[Nu]^2)/81)
+\[Epsilon]2^2 \[Mu]3^2 (1367/9072-(1367 \[Nu])/1134+(1367 \[Nu]^2)/567)
+\[Mu]3^4 (1868689/508032-(1868689 \[Nu])/63504+(1868689 \[Nu]^2)/31752))
+1/\[Mu]2^2 (\[Mu]4^2 (-(17930/3969)+(35860 \[Nu])/1323-(17930 \[Nu]^2)/441)
+\[Epsilon]3^2 (-(10/63)+(20 \[Nu])/21-(10 \[Nu]^2)/7)+\[Mu]3^2 (-(20963/3528)+(1709 \[Nu])/63-(5926 \[Nu]^2)/441
+(\[Alpha]1 (1367/336-(6835 \[Nu])/432-(1367 \[Nu]^2)/756))/\[Alpha]0)+\[Epsilon]2^2 (-(377/756)+(139 \[Nu])/63-(160 \[Nu]^2)/189
+(\[Alpha]1 (1/12-(35 \[Nu])/108-\[Nu]^2/27))/\[Alpha]0)));
TT2tv[5]=v^5 (-((3424 \[Pi])/63)+(2096 \[Pi] \[Nu])/63+(\[Alpha]1 (16 \[Pi]+(16 \[Pi] \[Nu])/9))/\[Alpha]0
+\[Mu]3^2/\[Mu]2^2 ((1823 \[Pi])/252-(1823 \[Pi] \[Nu])/63)+\[Epsilon]2^2/\[Mu]2^2 ((4 \[Pi])/9-(16 \[Pi] \[Nu])/9));
TT2tv[6]=v^6 (129251224/2546775+(128 \[Pi]^2)/3+(6848 \[Gamma]E)/105+(-(5679631/67914)-(41 \[Pi]^2)/12) \[Nu]
+(112645 \[Nu]^2)/3773-(785740 \[Nu]^3)/305613
+1/\[Alpha]0 (\[Alpha]1 (-(59126/441)+(363689 \[Nu])/7938-(62515 \[Nu]^2)/7938-(6448 \[Nu]^3)/3969)
+\[Alpha]3 (-(675/4)+(34445/36-(205 \[Pi]^2)/6) \[Nu]-(155 \[Nu]^2)/6-(35 \[Nu]^3)/324)
+\[Alpha]2 (-(2889/14)+(1759 \[Nu])/7-(1621 \[Nu]^2)/21+(55 \[Nu]^3)/42))
+1/\[Mu]2^6 (\[Epsilon]2^6 (-(1/11664)+\[Nu]/972-\[Nu]^2/243+(4 \[Nu]^3)/729)
+\[Epsilon]2^4 \[Mu]3^2 (-(1367/108864)+(1367 \[Nu])/9072-(1367 \[Nu]^2)/2268+(1367 \[Nu]^3)/1701)
+\[Epsilon]2^2 \[Mu]3^4 (-(1868689/3048192)+(1868689 \[Nu])/254016-(1868689 \[Nu]^2)/63504+(1868689 \[Nu]^3)/47628)
+\[Mu]3^6 (-(2554497863/256048128)+(2554497863 \[Nu])/21337344-(2554497863 \[Nu]^2)/5334336
+(2554497863 \[Nu]^3)/4000752))+1/\[Mu]2^4 (\[Epsilon]2^2 \[Mu]4^2 (17930/35721-(179300 \[Nu])/35721
+(197230 \[Nu]^2)/11907-(71720 \[Nu]^3)/3969)+\[Epsilon]2^2 \[Epsilon]3^2 (10/567-(100 \[Nu])/567+(110 \[Nu]^2)/189-(40 \[Nu]^3)/63)
+\[Mu]3^4 (-(28011197/5334336)+(229657367 \[Nu])/5334336-(61590185 \[Nu]^2)/666792+(5567791 \[Nu]^3)/333396
+\[Alpha]1/\[Alpha]0 (-(1868689/169344)+(132676919 \[Nu])/1524096-(31767713 \[Nu]^2)/190512-(1868689 \[Nu]^3)/95256))
+\[Epsilon]2^4 (5/126-(755 \[Nu])/2268+(430 \[Nu]^2)/567-(20 \[Nu]^3)/81+\[Alpha]1/\[Alpha]0 (-(1/216)+(71 \[Nu])/1944-(17 \[Nu]^2)/243
-(2 \[Nu]^3)/243))+\[Mu]3^2 (\[Mu]4^2 (12255155/500094-(61275775 \[Nu])/250047
+(134806705 \[Nu]^2)/166698-(24510310 \[Nu]^3)/27783)+\[Epsilon]3^2 (6835/7938-(34175 \[Nu])/3969
+(75185 \[Nu]^2)/2646-(13670 \[Nu]^3)/441)+\[Epsilon]2^2 (348599/190512-(209161 \[Nu])/13608
+(418330 \[Nu]^2)/11907-(139462 \[Nu]^3)/11907
+\[Alpha]1/\[Alpha]0 (-(1367/3024)+(97057 \[Nu])/27216-(23239 \[Nu]^2)/3402-(1367 \[Nu]^3)/1701))))
+1/\[Mu]2^2 (\[Epsilon]4^2 (-(5741/8820)+(11482 \[Nu])/2205-(5741 \[Nu]^2)/441+(22964 \[Nu]^3)/2205)
+\[Mu]5^2 (-(1002569/62370)+(4010276 \[Nu])/31185-(2005138 \[Nu]^2)/6237+(8020552 \[Nu]^3)/31185)
+\[Epsilon]3^2 (-(7436/3969)+(47128 \[Nu])/3969-(84040 \[Nu]^2)/3969+(9580 \[Nu]^3)/1323
+\[Alpha]1/\[Alpha]0 (10/21-(530 \[Nu])/189+(250 \[Nu]^2)/63+(10 \[Nu]^3)/21))
+\[Mu]4^2 (4885372/916839-(12501712 \[Nu])/305613+(2596120 \[Nu]^2)/33957-(57340 \[Nu]^3)/11319
+\[Alpha]1/\[Alpha]0 (17930/1323-(950290 \[Nu])/11907+(448250 \[Nu]^2)/3969+(17930 \[Nu]^3)/1323))
+\[Epsilon]2^2 (-(1226987/190512)+(470657 \[Nu])/15876-(110015 \[Nu]^2)/6804+(30169 \[Nu]^3)/11907
+\[Alpha]2/\[Alpha]0 (9/8-(127 \[Nu])/24+(229 \[Nu]^2)/72-\[Nu]^3/18)+\[Alpha]1/\[Alpha]0 (377/252-(14635 \[Nu])/2268
+(341 \[Nu]^2)/189+(160 \[Nu]^3)/567))+\[Mu]3^2 (-(146556503/3667356)+(212264509 \[Nu])/1222452
-(205414667 \[Nu]^2)/3667356+(3144607 \[Nu]^3)/916839+\[Alpha]2/\[Alpha]0 (12303/224-(173609 \[Nu])/672
+(313043 \[Nu]^2)/2016-(1367 \[Nu]^3)/504)+\[Alpha]1/\[Alpha]0 (20963/1176-(840373 \[Nu])/10584
+(41371 \[Nu]^2)/1323+(5926 \[Nu]^3)/1323)))+(13696 Log[2])/105+(6848 Log[v])/105);
TT2tv[7]=\[Pi] v^7 (-(946016/1323)+(520372 \[Nu])/1323-(160372 \[Nu]^2)/1323
+1/\[Mu]2^4 (\[Epsilon]2^2 \[Mu]3^2 (-(10937/4536)+(10937 \[Nu])/567-(21874 \[Nu]^2)/567)
+\[Epsilon]2^4 (-(4/81)+(32 \[Nu])/81-(64 \[Nu]^2)/81)+\[Mu]3^4 (-(1367/127008)+(1367 \[Nu])/15876
-(1367 \[Nu]^2)/7938))
+(\[Alpha]1 (1712/7-(7720 \[Nu])/63-(1048 \[Nu]^2)/63)+\[Alpha]2 (324-228 \[Nu]+4 \[Nu]^2))/\[Alpha]0
+1/\[Mu]2^2 (\[Mu]4^2 (160/3969-(320 \[Nu])/1323+(160 \[Nu]^2)/441)+\[Epsilon]3^2 (160/63-(320 \[Nu])/21+(160 \[Nu]^2)/7)
+\[Epsilon]2^2 (754/63-(1126 \[Nu])/21+(1448 \[Nu]^2)/63+\[Alpha]1/\[Alpha]0 (-2+(70 \[Nu])/9+(8 \[Nu]^2)/9))
+\[Mu]3^2 (13981/294-(38299 \[Nu])/168+(14799 \[Nu]^2)/98+\[Alpha]1/\[Alpha]0 (-(1823/56)+(9115 \[Nu])/72+(1823 \[Nu]^2)/126))));
TaylorT2tv=tref- (5 M \[Alpha]0)/(256 v^8 \[Nu] \[Mu]2^2) Sum[TT2tv[ii],{ii,1,7}];

(*Parametric equation for \[Phi](v) in case of TaylorT2 phasing*)

TT2\[Phi]v[1]=1;
TT2\[Phi]v[2]=v^2 (535/63-(275 \[Nu])/63+(\[Alpha]1 (-(5/2)-(5 \[Nu])/18))/\[Alpha]0+(\[Epsilon]2^2 (-(5/108)+(5 \[Nu])/27)+\[Mu]3^2 (-(6835/3024)+(6835 \[Nu])/756))/\[Mu]2^2);
TT2\[Phi]v[3]=-10 \[Pi] v^3;
TT2\[Phi]v[4]=v^4 (147815/1323-(267745 \[Nu])/5292+(16120 \[Nu]^2)/1323+(\[Alpha]2 (-(405/8)+(285 \[Nu])/8-(5 \[Nu]^2)/8)
+\[Alpha]1 (-(535/14)+(970 \[Nu])/63+(275 \[Nu]^2)/126))/\[Alpha]0+1/\[Mu]2^4 (\[Epsilon]2^4 (5/1296-(5 \[Nu])/162+(5 \[Nu]^2)/81)
+\[Epsilon]2^2 \[Mu]3^2 (6835/18144-(6835 \[Nu])/2268+(6835 \[Nu]^2)/1134)+\[Mu]3^4 (9343445/1016064-(9343445 \[Nu])/127008
+(9343445 \[Nu]^2)/63504))+1/\[Mu]2^2 (\[Mu]4^2 (-(44825/3969)+(89650 \[Nu])/1323-(44825 \[Nu]^2)/441)
+\[Epsilon]3^2 (-(25/63)+(50 \[Nu])/21-(25 \[Nu]^2)/7)+\[Mu]3^2 (-(104815/7056)+(8545 \[Nu])/126-(14815 \[Nu]^2)/441
+\[Alpha]1/\[Alpha]0 (6835/672-(34175 \[Nu])/864-(6835 \[Nu]^2)/1512))+\[Epsilon]2^2 (-(1885/1512)+(695 \[Nu])/126-(400 \[Nu]^2)/189
+\[Alpha]1/\[Alpha]0 (5/24-(175 \[Nu])/216-(5 \[Nu]^2)/54))));
TT2\[Phi]v[5]=v^5 Log[v/vLSO]((2140 \[Pi])/21-(1310 \[Pi] \[Nu])/21+\[Alpha]1/\[Alpha]0 (-30 \[Pi]-(10 \[Pi] \[Nu])/3)
+\[Epsilon]2^2/\[Mu]2^2 (-((5 \[Pi])/6)+(10 \[Pi] \[Nu])/3)+\[Mu]3^2/\[Mu]2^2 (-((9115 \[Pi])/672)+(9115 \[Pi] \[Nu])/168));
TT2\[Phi]v[6]=v^6 (29974034/509355-(160 \[Pi]^2)/3-(1712 \[Gamma]E)/21+(28398155/271656+(205 \[Pi]^2)/48) \[Nu]
-(563225 \[Nu]^2)/15092+(982175 \[Nu]^3)/305613+\[Alpha]2/\[Alpha]0 (14445/56-(8795 \[Nu])/28+(8105 \[Nu]^2)/84-(275 \[Nu]^3)/168)
+\[Alpha]3/\[Alpha]0 (3375/16+(-(172225/144)+(1025 \[Pi]^2)/24) \[Nu]+(775 \[Nu]^2)/24+(175 \[Nu]^3)/1296)
+\[Alpha]1/\[Alpha]0 (147815/882-(1818445 \[Nu])/31752+(312575 \[Nu]^2)/31752+(8060 \[Nu]^3)/3969)
+1/\[Mu]2^6 (\[Mu]3^6 (12772489315/1024192512-(12772489315 \[Nu])/85349376+(12772489315 \[Nu]^2)/21337344
-(12772489315 \[Nu]^3)/16003008)+\[Epsilon]2^2 \[Mu]3^4 (9343445/12192768-(9343445 \[Nu])/1016064
+(9343445 \[Nu]^2)/254016-(9343445 \[Nu]^3)/190512)+\[Epsilon]2^4 \[Mu]3^2 (6835/435456-(6835 \[Nu])/36288+(6835 \[Nu]^2)/9072
-(6835 \[Nu]^3)/6804)+\[Epsilon]2^6 (5/46656-(5 \[Nu])/3888+(5 \[Nu]^2)/972-(5 \[Nu]^3)/729))
+1/\[Mu]2^2 (\[Mu]5^2 (1002569/49896-(1002569 \[Nu])/6237+(5012845 \[Nu]^2)/12474-(2005138 \[Nu]^3)/6237)
+\[Epsilon]4^2 (5741/7056-(5741 \[Nu])/882+(28705 \[Nu]^2)/1764-(5741 \[Nu]^3)/441)
+\[Mu]4^2 (-(6106715/916839)+(15627140 \[Nu])/305613-(3245150 \[Nu]^2)/33957+(71675 \[Nu]^3)/11319
+\[Alpha]1/\[Alpha]0 (-(44825/2646)+(2375725 \[Nu])/23814-(1120625 \[Nu]^2)/7938-(44825 \[Nu]^3)/2646))
+\[Epsilon]3^2 (9295/3969-(58910 \[Nu])/3969+(105050 \[Nu]^2)/3969-(11975 \[Nu]^3)/1323
+\[Alpha]1/\[Alpha]0 (-(25/42)+(1325 \[Nu])/378-(625 \[Nu]^2)/126-(25 \[Nu]^3)/42))
+\[Epsilon]2^2 (6134935/762048-(2353285 \[Nu])/63504+(550075 \[Nu]^2)/27216-(150845 \[Nu]^3)/47628
+\[Alpha]1/\[Alpha]0 (-(1885/1008)+(73175 \[Nu])/9072-(1705 \[Nu]^2)/756-(200 \[Nu]^3)/567)
+\[Alpha]2/\[Alpha]0 (-(45/32)+(635 \[Nu])/96-(1145 \[Nu]^2)/288+(5 \[Nu]^3)/72))
+\[Mu]3^2 (732782515/14669424-(1061322545 \[Nu])/4889808+(1027073335 \[Nu]^2)/14669424-(15723035 \[Nu]^3)/3667356
+\[Alpha]1/\[Alpha]0 (-(104815/4704)+(4201865 \[Nu])/42336-(206855 \[Nu]^2)/5292-(14815 \[Nu]^3)/2646)
+\[Alpha]2/\[Alpha]0 (-(61515/896)+(868045 \[Nu])/2688-(1565215 \[Nu]^2)/8064+(6835 \[Nu]^3)/2016)))
+1/\[Mu]2^4 (\[Epsilon]2^2 \[Epsilon]3^2 (-(25/1134)+(125 \[Nu])/567-(275 \[Nu]^2)/378+(50 \[Nu]^3)/63)
+\[Epsilon]2^2 \[Mu]4^2 (-(44825/71442)+(224125 \[Nu])/35721-(493075 \[Nu]^2)/23814+(89650 \[Nu]^3)/3969)
+\[Epsilon]2^4 (-(25/504)+(3775 \[Nu])/9072-(1075 \[Nu]^2)/1134+(25 \[Nu]^3)/81
+\[Alpha]1/\[Alpha]0 (5/864-(355 \[Nu])/7776+(85 \[Nu]^2)/972+(5 \[Nu]^3)/486))
+\[Mu]3^4 (140055985/21337344-(1148286835 \[Nu])/21337344+(307950925 \[Nu]^2)/2667168-(27838955 \[Nu]^3)/1333584
+\[Alpha]1/\[Alpha]0 (9343445/677376-(663384595 \[Nu])/6096384+(158838565 \[Nu]^2)/762048+(9343445 \[Nu]^3)/381024))
+\[Mu]3^2 (\[Epsilon]3^2 (-(34175/31752)+(170875 \[Nu])/15876-(375925 \[Nu]^2)/10584+(34175 \[Nu]^3)/882)
+\[Mu]4^2 (-(61275775/2000376)+(306378875 \[Nu])/1000188-(674033525 \[Nu]^2)/666792+(61275775 \[Nu]^3)/55566)
+\[Epsilon]2^2 (-(1742995/762048)+(1045805 \[Nu])/54432-(1045825 \[Nu]^2)/23814+(348655 \[Nu]^3)/23814
+\[Alpha]1/\[Alpha]0 (6835/12096-(485285 \[Nu])/108864+(116195 \[Nu]^2)/13608+(6835 \[Nu]^3)/6804))))
-(3424 Log[2])/21-(1712 Log[v])/21);
TT2\[Phi]v[7]=v^7 ((295630 \[Pi])/1323-(650465 \[Pi] \[Nu])/5292+(200465 \[Pi] \[Nu]^2)/5292
+\[Alpha]2/\[Alpha]0 (-((405 \[Pi])/4)+(285 \[Pi] \[Nu])/4-(5 \[Pi] \[Nu]^2)/4)+\[Alpha]1/\[Alpha]0 (-((535 \[Pi])/7)+(4825 \[Pi] \[Nu])/126
+(655 \[Pi] \[Nu]^2)/126)+1/\[Mu]2^4 (\[Mu]3^4 ((6835 \[Pi])/2032128-(6835 \[Pi] \[Nu])/254016+(6835 \[Pi] \[Nu]^2)/127008)
+\[Epsilon]2^4 ((5 \[Pi])/324-(10 \[Pi] \[Nu])/81+(20 \[Pi] \[Nu]^2)/81)
+\[Epsilon]2^2 \[Mu]3^2 ((54685 \[Pi])/72576-(54685 \[Pi] \[Nu])/9072+(54685 \[Pi] \[Nu]^2)/4536))
+1/\[Mu]2^2 (\[Epsilon]3^2 (-((50 \[Pi])/63)+(100 \[Pi] \[Nu])/21-(50 \[Pi] \[Nu]^2)/7)
+\[Mu]4^2 (-((50 \[Pi])/3969)+(100 \[Pi] \[Nu])/1323-(50 \[Pi] \[Nu]^2)/441)
+\[Mu]3^2 (-((69905 \[Pi])/4704)+(191495 \[Pi] \[Nu])/2688-(73995 \[Pi] \[Nu]^2)/1568
+\[Alpha]1/\[Alpha]0 ((9115 \[Pi])/896-(45575 \[Pi] \[Nu])/1152-(9115 \[Pi] \[Nu]^2)/2016))
+\[Epsilon]2^2 (-((1885 \[Pi])/504)+(2815 \[Pi] \[Nu])/168-(905 \[Pi] \[Nu]^2)/126+\[Alpha]1/\[Alpha]0 ((5 \[Pi])/8-(175 \[Pi] \[Nu])/72-(5 \[Pi] \[Nu]^2)/18))));
TaylorT2\[Phi]v=\[Phi]ref- \[Alpha]0/(32 v^5 \[Nu] \[Mu]2^2) Sum[TT2\[Phi]v[ii],{ii,1,7}];


(*Parametrized expression for TaylorT3*)
(*\[Theta]= [(tref-TaylorT2tv) (\[Nu] \[Mu]2^2)/(5 M \[Alpha]0)]^(-1/8) (redefinition of the time variable)
\[Theta]LSO is \[Theta] at vLSO
The instanteneous gravitational wave frequency, Freq3p5PNT3 = 2 (d\[Phi]/dt)(2\[Pi])^-1= v^3/(M \[Pi])
*)
F3p5PNT3[1]=1;
F3p5PNT3[2]=\[Theta]^2 (107/168-(55 \[Nu])/168+(\[Epsilon]2^2 (-(1/288)+\[Nu]/72)+\[Mu]3^2 (-(1367/8064)+(1367 \[Nu])/2016))/\[Mu]2^2+(\[Alpha]1 (-(3/16)-\[Nu]/48))/\[Alpha]0);
F3p5PNT3[3]=-((3 \[Pi] \[Theta]^3)/10);
F3p5PNT3[4]=\[Theta]^4 (165929/169344-(137107 \[Nu])/338688+(16319 \[Nu]^2)/169344+\[Alpha]1^2/\[Alpha]0^2 (-(3/512)-\[Nu]/768-\[Nu]^2/13824)+\[Alpha]2/\[Alpha]0 (-(243/512)+(171 \[Nu])/512-(3 \[Nu]^2)/512)+\[Alpha]1/\[Alpha]0 (-(107/336)+(97 \[Nu])/756+(55 \[Nu]^2)/3024)
+1/\[Mu]2^4 (\[Epsilon]2^4 (17/497664-(17 \[Nu])/62208+(17 \[Nu]^2)/31104)+\[Epsilon]2^2 \[Mu]3^2 (23239/6967296-(23239 \[Nu])/870912+(23239 \[Nu]^2)/435456)
+\[Mu]3^4 (31767713/390168576-(31767713 \[Nu])/48771072+(31767713 \[Nu]^2)/24385536))+1/\[Mu]2^2 (\[Mu]4^2 (-(8965/84672)+(8965 \[Nu])/14112-(8965 \[Nu]^2)/9408)
+\[Epsilon]3^2 (-(5/1344)+(5 \[Nu])/224-(15 \[Nu]^2)/448)+\[Mu]3^2 (-(104933/1016064)+(91607 \[Nu])/193536-(244819 \[Nu]^2)/1016064+(\[Alpha]1 (1367/16128-(6835 \[Nu])/20736-(1367 \[Nu]^2)/36288))/\[Alpha]0)
+\[Epsilon]2^2 (-(3179/290304)+(2341 \[Nu])/48384-(95 \[Nu]^2)/5184+\[Alpha]1/\[Alpha]0 (1/576-(35 \[Nu])/5184-\[Nu]^2/1296))));

F3p5PNT3[5]=\[Theta]^5 (-((107 \[Pi])/168)+(131 \[Pi] \[Nu])/336+\[Alpha]1/\[Alpha]0 ((3 \[Pi])/16+(\[Pi] \[Nu])/48)+\[Mu]3^2/\[Mu]2^2 ((1823 \[Pi])/21504-(1823 \[Pi] \[Nu])/5376)+\[Epsilon]2^2/\[Mu]2^2 (\[Pi]/192-(\[Pi] \[Nu])/48));
F3p5PNT3[6]=\[Theta]^6 (34238533463/70413235200+(53 \[Pi]^2)/200+(107 \[Gamma]E)/280+(-(1226836091/1877686272)-(41 \[Pi]^2)/2048) \[Nu]+(421354081 \[Nu]^2)/1877686272-(64728445 \[Nu]^3)/2816529408
+\[Alpha]1^3/\[Alpha]0^3 (7/8192+(7 \[Nu])/24576+(7 \[Nu]^2)/221184+(7 \[Nu]^3)/5971968)+\[Alpha]1^2/\[Alpha]0^2 (1177/86016-(3091 \[Nu])/774144-(9713 \[Nu]^2)/6967296-(605 \[Nu]^3)/6967296)+\[Alpha]1 \[Alpha]2/\[Alpha]0^2 (243/8192-(9 \[Nu])/512-\[Nu]^2/512+\[Nu]^3/24576)
+1/\[Alpha]0 (\[Alpha]1 (-(2431853/2709504)+(16262453 \[Nu])/48771072-(2778095 \[Nu]^2)/48771072-(284747 \[Nu]^3)/24385536)+\[Alpha]3 (-(2025/2048)+(34445/6144-(205 \[Pi]^2)/1024) \[Nu]
-(155 \[Nu]^2)/1024-(35 \[Nu]^3)/55296)+\[Alpha]2 (-(37557/28672)+(22867 \[Nu])/14336-(21073 \[Nu]^2)/43008+(715 \[Nu]^3)/86016))
+1/\[Mu]2^6 (\[Epsilon]2^6 (-(695/1289945088)+(695 \[Nu])/107495424-(695 \[Nu]^2)/26873856+(695 \[Nu]^3)/20155392)
+\[Epsilon]2^4 \[Mu]3^2 (-(950065/12039487488)+(950065 \[Nu])/1003290624-(950065 \[Nu]^2)/250822656+(950065 \[Nu]^3)/188116992)
+\[Epsilon]2^2 \[Mu]3^4 (-(1298738855/337105649664)+(1298738855 \[Nu])/28092137472-(1298738855 \[Nu]^2)/7023034368+(1298738855 \[Nu]^3)/5267275776)
+\[Mu]3^6 (-(1775376014785/28316874571776)+(1775376014785 \[Nu])/2359739547648-(1775376014785 \[Nu]^2)/589934886912+(1775376014785 \[Nu]^3)/442451165184))
+1/\[Mu]2^4 (\[Epsilon]2^2 \[Mu]4^2 (224125/73156608-(1120625 \[Nu])/36578304+(2465375 \[Nu]^2)/24385536-(224125 \[Nu]^3)/2032128)
+\[Epsilon]2^2 \[Epsilon]3^2 (125/1161216-(625 \[Nu])/580608+(1375 \[Nu]^2)/387072-(125 \[Nu]^3)/32256)
+\[Mu]3^4 (-(2303524865/196644962304)+(17625393995 \[Nu])/196644962304-(3804244805 \[Nu]^2)/24580620288-(802804925 \[Nu]^3)/12290310144
+\[Alpha]1/\[Alpha]0 (-(9343445/127401984)+(663384595 \[Nu])/1146617856-(158838565 \[Nu]^2)/143327232-(9343445 \[Nu]^3)/71663616))
+\[Epsilon]2^4 (31445/125411328-(527845 \[Nu])/250822656+(150505 \[Nu]^2)/31352832-(24725 \[Nu]^3)/15676416+\[Alpha]1/\[Alpha]0 (-(245/7962624)+(17395 \[Nu])/71663616-(4165 \[Nu]^2)/8957952-(245 \[Nu]^3)/4478976))
+\[Mu]3^2 (\[Mu]4^2 (306378875/2048385024-(1531894375 \[Nu])/1024192512+(3370167625 \[Nu]^2)/682795008-(306378875 \[Nu]^3)/56899584)
+\[Epsilon]3^2 (170875/32514048-(854375 \[Nu])/16257024+(1879625 \[Nu]^2)/10838016-(170875 \[Nu]^3)/903168)
+\[Epsilon]2^2 (84285535/7023034368-(354335315 \[Nu])/3511517184+(50739355 \[Nu]^2)/219469824-(17193175 \[Nu]^3)/219469824
+\[Alpha]1/\[Alpha]0 (-(47845/15925248)+(3396995 \[Nu])/143327232-(813365 \[Nu]^2)/17915904-(47845 \[Nu]^3)/8957952))))+1/\[Mu]2^2 (\[Epsilon]4^2 (-(5741/1505280)+(5741 \[Nu])/188160-(5741 \[Nu]^2)/75264+(5741 \[Nu]^3)/94080)
+\[Mu]5^2 (-(1002569/10644480)+(1002569 \[Nu])/1330560-(1002569 \[Nu]^2)/532224+(1002569 \[Nu]^3)/665280)
+\[Epsilon]3^2 (-(2657/225792)+(16871 \[Nu])/225792-(90505 \[Nu]^2)/677376+(10405 \[Nu]^3)/225792+\[Alpha]1/\[Alpha]0 (65/21504-(3445 \[Nu])/193536+(1625 \[Nu]^2)/64512+(65 \[Nu]^3)/21504))
+\[Mu]4^2 (4104311/469421568-(43780753 \[Nu])/469421568+(27592175 \[Nu]^2)/156473856+(3875645 \[Nu]^3)/52157952+\[Alpha]1/\[Alpha]0 (116545/1354752-(6176885 \[Nu])/12192768+(2913625 \[Nu]^2)/4064256+(116545 \[Nu]^3)/1354752))
+\[Epsilon]2^2 (-(1709065/41803776)+(55190501 \[Nu])/292626432-(15293773 \[Nu]^2)/146313216+(620411 \[Nu]^3)/36578304+\[Alpha]1^2/\[Alpha]0^2 (-(11/147456)+(187 \[Nu])/663552+(781 \[Nu]^2)/11943936+(11 \[Nu]^3)/2985984)
+\[Alpha]2/\[Alpha]0 (117/16384-(1651 \[Nu])/49152+(2977 \[Nu]^2)/147456-(13 \[Nu]^3)/36864)+\[Alpha]1/\[Alpha]0 (46463/4644864-(1805575 \[Nu])/41803776+(85283 \[Nu]^2)/6967296+(9965 \[Nu]^3)/5225472))
+\[Mu]3^2 (-(13346557265/45064470528)+(116868333611 \[Nu])/90128941056-(20777834779 \[Nu]^2)/45064470528+(586083797 \[Nu]^3)/11266117632
+\[Alpha]1^2/\[Alpha]0^2 (-(15037/4128768)+(255629 \[Nu])/18579456+(1067627 \[Nu]^2)/334430208+(15037 \[Nu]^3)/83607552)+1/\[Alpha]0 (\[Alpha]2 (159939/458752-(2256917 \[Nu])/1376256+(4069559 \[Nu]^2)/4128768-(17771 \[Nu]^3)/1032192)
+\[Alpha]1 (320249/2322432-(51246829 \[Nu])/83607552+(6603817 \[Nu]^2)/27869184+(712441 \[Nu]^3)/20901888))))+(107 Log[2\[Theta]])/280);
F3p5PNT3[7]=\[Theta]^7 (-((527861 \[Pi])/211680)+(1243271 \[Pi] \[Nu])/846720-(747883 \[Pi] \[Nu]^2)/1693440+\[Alpha]1^2/\[Alpha]0^2 (-((21 \[Pi])/1280)-(7 \[Pi] \[Nu])/1920-(7 \[Pi] \[Nu]^2)/34560)
+1/\[Mu]2^4 (\[Mu]3^4 (-((27450727 \[Pi])/1300561920)+(27450727 \[Pi] \[Nu])/162570240-(27450727 \[Pi] \[Nu]^2)/81285120)
+\[Epsilon]2^2 \[Mu]3^2 (-((386437 \[Pi])/46448640)+(386437 \[Pi] \[Nu])/5806080-(386437 \[Pi] \[Nu]^2)/2903040)+\[Epsilon]2^4 (-((67 \[Pi])/414720)+(67 \[Pi] \[Nu])/51840-(67 \[Pi] \[Nu]^2)/25920))
+\[Alpha]1/\[Alpha]0 ((12091 \[Pi])/13440-(26647 \[Pi] \[Nu])/60480-(1453 \[Pi] \[Nu]^2)/24192)+\[Alpha]2/\[Alpha]0 ((2673 \[Pi])/2560-(1881 \[Pi] \[Nu])/2560+(33 \[Pi] \[Nu]^2)/2560)
+1/\[Mu]2^2 (\[Epsilon]3^2 ((11 \[Pi])/1344-(11 \[Pi] \[Nu])/224+(33 \[Pi] \[Nu]^2)/448)+\[Mu]4^2 ((601 \[Pi])/28224-(601 \[Pi] \[Nu])/4704+(601 \[Pi] \[Nu]^2)/3136)
+\[Epsilon]2^2 ((29177 \[Pi])/725760-(87197 \[Pi] \[Nu])/483840+(805 \[Pi] \[Nu]^2)/10368+\[Alpha]1/\[Alpha]0 (-((163 \[Pi])/23040)+(1141 \[Pi] \[Nu])/41472+(163 \[Pi] \[Nu]^2)/51840))
+\[Mu]3^2 ((18854833 \[Pi])/81285120-(8473411 \[Pi] \[Nu])/7741440+(27102967 \[Pi] \[Nu]^2)/40642560+\[Alpha]1/\[Alpha]0 (-((172267 \[Pi])/1290240)+(172267 \[Pi] \[Nu])/331776+(172267 \[Pi] \[Nu]^2)/2903040))));
TaylorT3Freq=\[Theta]^3/(8 \[Pi] M) (Sum[F3p5PNT3[ii],{ii,1,7}]);
(*TaylorT3 Phasing \[Rule] TaylorT2 gravitational wave phasing re-expressed in therm of time variable \[Theta]*)

TaylorT3phi[1]=1;
TaylorT3phi[2]=\[Theta]^2 (535/504-(5 \[Alpha]1)/(16 \[Alpha]0)-(5 \[Epsilon]2^2)/(864 \[Mu]2^2)-(6835 \[Mu]3^2)/(24192 \[Mu]2^2)+(-(275/504)-(5 \[Alpha]1)/(144 \[Alpha]0)+(5 \[Epsilon]2^2)/(216 \[Mu]2^2)+(6835 \[Mu]3^2)/(6048 \[Mu]2^2)) \[Nu]);
TaylorT3phi[3]=-((3 \[Pi])/4) \[Theta]^3;
TaylorT3phi[4]=\[Theta]^4 (829645/169344-(535 \[Alpha]1)/(336 \[Alpha]0)-(15 \[Alpha]1^2)/(512 \[Alpha]0^2)-(1215 \[Alpha]2)/(512 \[Alpha]0)+(85 \[Epsilon]2^4)/(497664 \[Mu]2^4)-(15895 \[Epsilon]2^2)/(290304 \[Mu]2^2)+(5 \[Alpha]1 \[Epsilon]2^2)/(576 \[Alpha]0 \[Mu]2^2)
-(25 \[Epsilon]3^2)/(1344 \[Mu]2^2)+(116195 \[Epsilon]2^2 \[Mu]3^2)/(6967296 \[Mu]2^4)-(524665 \[Mu]3^2)/(1016064 \[Mu]2^2)+(6835 \[Alpha]1 \[Mu]3^2)/(16128 \[Alpha]0 \[Mu]2^2)+(158838565 \[Mu]3^4)/(390168576 \[Mu]2^4)-(44825 \[Mu]4^2)/(84672 \[Mu]2^2)
+(-(685535/338688)+(485 \[Alpha]1)/(756 \[Alpha]0)-(5 \[Alpha]1^2)/(768 \[Alpha]0^2)+(855 \[Alpha]2)/(512 \[Alpha]0)-(85 \[Epsilon]2^4)/(62208 \[Mu]2^4)+(11705 \[Epsilon]2^2)/(48384 \[Mu]2^2)-(175 \[Alpha]1 \[Epsilon]2^2)/(5184 \[Alpha]0 \[Mu]2^2)+(25 \[Epsilon]3^2)/(224 \[Mu]2^2)-
(116195 \[Epsilon]2^2 \[Mu]3^2)/(870912 \[Mu]2^4)+(458035 \[Mu]3^2)/(193536 \[Mu]2^2)-(34175 \[Alpha]1 \[Mu]3^2)/(20736 \[Alpha]0 \[Mu]2^2)-(158838565 \[Mu]3^4)/(48771072 \[Mu]2^4)+(44825 \[Mu]4^2)/(14112 \[Mu]2^2)) \[Nu]
+(81595/169344+(275 \[Alpha]1)/(3024 \[Alpha]0)-(5 \[Alpha]1^2)/(13824 \[Alpha]0^2)-(15 \[Alpha]2)/(512 \[Alpha]0)+(85 \[Epsilon]2^4)/(31104 \[Mu]2^4)-(475 \[Epsilon]2^2)/(5184 \[Mu]2^2)-(5 \[Alpha]1 \[Epsilon]2^2)/(1296 \[Alpha]0 \[Mu]2^2)-(75 \[Epsilon]3^2)/(448 \[Mu]2^2)
+(116195 \[Epsilon]2^2 \[Mu]3^2)/(435456 \[Mu]2^4)-(1224095 \[Mu]3^2)/(1016064 \[Mu]2^2)-(6835 \[Alpha]1 \[Mu]3^2)/(36288 \[Alpha]0 \[Mu]2^2)+(158838565 \[Mu]3^4)/(24385536 \[Mu]2^4)-(44825 \[Mu]4^2)/(9408 \[Mu]2^2)) \[Nu]^2);
TaylorT3phi[5]=\[Theta]^5 Log[\[Theta]/\[Theta]LSO]((535 \[Pi])/168-(15 \[Pi] \[Alpha]1)/(16 \[Alpha]0)-(5 \[Pi] \[Epsilon]2^2)/(192 \[Mu]2^2)-(9115 \[Pi] \[Mu]3^2)/(21504 \[Mu]2^2)-(655 \[Pi] \[Nu])/336-(5 \[Pi] \[Alpha]1 \[Nu])/(48 \[Alpha]0)
+(5 \[Pi] \[Epsilon]2^2 \[Nu])/(48 \[Mu]2^2)+(9115 \[Pi] \[Mu]3^2 \[Nu])/(5376 \[Mu]2^2));
TaylorT3phi[6]=\[Theta]^6 (-(7330618583/14082647040)-(53 \[Pi]^2)/40-(107 \[Gamma]E)/56+(6134180455 \[Nu])/1877686272+(205 \[Pi]^2 \[Nu])/2048-(2106770405 \[Nu]^2)/1877686272
+(323642225 \[Nu]^3)/2816529408+(\[Mu]3^6 (8876880073925/28316874571776-(8876880073925 \[Nu])/2359739547648+(8876880073925 \[Nu]^2)/589934886912-(8876880073925 \[Nu]^3)/442451165184))/\[Mu]2^6
+(\[Mu]5^2 (1002569/2128896-(1002569 \[Nu])/266112+(5012845 \[Nu]^2)/532224-(1002569 \[Nu]^3)/133056))/\[Mu]2^2+(\[Epsilon]4^2 (5741/301056-(5741 \[Nu])/37632+(28705 \[Nu]^2)/75264-(5741 \[Nu]^3)/18816))/\[Mu]2^2
+(\[Epsilon]2^6 (3475/1289945088-(3475 \[Nu])/107495424+(3475 \[Nu]^2)/26873856-(3475 \[Nu]^3)/20155392))/\[Mu]2^6+(\[Alpha]1^3 (-(35/8192)-(35 \[Nu])/24576-(35 \[Nu]^2)/221184-(35 \[Nu]^3)/5971968))/\[Alpha]0^3
+\[Epsilon]3^2 ((13285/225792-(84355 \[Nu])/225792+(452525 \[Nu]^2)/677376-(52025 \[Nu]^3)/225792)/\[Mu]2^2+(\[Alpha]1 (-(325/21504)+(17225 \[Nu])/193536-(8125 \[Nu]^2)/64512-(325 \[Nu]^3)/21504))/(\[Alpha]0 \[Mu]2^2))
+(\[Alpha]1 \[Alpha]2 (-(1215/8192)+(45 \[Nu])/512+(5 \[Nu]^2)/512-(5 \[Nu]^3)/24576)+\[Alpha]1^2 (-(5885/86016)+(15455 \[Nu])/774144+(48565 \[Nu]^2)/6967296+(3025 \[Nu]^3)/6967296))/\[Alpha]0^2
+\[Epsilon]2^4 ((\[Alpha]1 (1225/7962624-(86975 \[Nu])/71663616+(20825 \[Nu]^2)/8957952+(1225 \[Nu]^3)/4478976))/(\[Alpha]0 \[Mu]2^4)+(-(157225/125411328)+(2639225 \[Nu])/250822656-(752525 \[Nu]^2)/31352832+(123625 \[Nu]^3)/15676416)/\[Mu]2^4)
+1/\[Alpha]0 (\[Alpha]2 (187785/28672-(114335 \[Nu])/14336+(105365 \[Nu]^2)/43008-(3575 \[Nu]^3)/86016)+\[Alpha]3 (10125/2048-(172225 \[Nu])/6144+(1025 \[Pi]^2 \[Nu])/1024
+(775 \[Nu]^2)/1024+(175 \[Nu]^3)/55296)+\[Alpha]1 (12159265/2709504-(81312265 \[Nu])/48771072+(13890475 \[Nu]^2)/48771072+(1423735 \[Nu]^3)/24385536))
+\[Mu]4^2 ((\[Alpha]1 (-(582725/1354752)+(30884425 \[Nu])/12192768-(14568125 \[Nu]^2)/4064256-(582725 \[Nu]^3)/1354752))/(\[Alpha]0 \[Mu]2^2)+(-(20521555/469421568)+(218903765 \[Nu])/469421568-(137960875 \[Nu]^2)/156473856-(19378225 \[Nu]^3)/52157952)/\[Mu]2^2
+(\[Epsilon]2^2 (-(1120625/73156608)+(5603125 \[Nu])/36578304-(12326875 \[Nu]^2)/24385536+(1120625 \[Nu]^3)/2032128))/\[Mu]2^4)+\[Mu]3^4 ((\[Epsilon]2^2 (6493694275/337105649664-(6493694275 \[Nu])/28092137472+(6493694275 \[Nu]^2)/7023034368-(6493694275 \[Nu]^3)/5267275776))/\[Mu]2^6
+(11517624325/196644962304-(88126969975 \[Nu])/196644962304+(19021224025 \[Nu]^2)/24580620288+(4014024625 \[Nu]^3)/12290310144)/\[Mu]2^4+(\[Alpha]1 (46717225/127401984-(3316922975 \[Nu])/1146617856+(794192825 \[Nu]^2)/143327232+(46717225 \[Nu]^3)/71663616))/(\[Alpha]0 \[Mu]2^4))
+\[Epsilon]2^2 ((8545325/41803776-(275952505 \[Nu])/292626432+(76468865 \[Nu]^2)/146313216-(3102055 \[Nu]^3)/36578304)/\[Mu]2^2+(\[Alpha]1^2 (55/147456-(935 \[Nu])/663552-(3905 \[Nu]^2)/11943936-(55 \[Nu]^3)/2985984))/(\[Alpha]0^2 \[Mu]2^2)
+(\[Epsilon]3^2 (-(625/1161216)+(3125 \[Nu])/580608-(6875 \[Nu]^2)/387072+(625 \[Nu]^3)/32256))/\[Mu]2^4+((\[Alpha]1 (-(232315/4644864)+(9027875 \[Nu])/41803776-(426415 \[Nu]^2)/6967296-(49825 \[Nu]^3)/5225472))/\[Mu]2^2+(\[Alpha]2 (-(585/16384)+(8255 \[Nu])/49152-(14885 \[Nu]^2)/147456+(65 \[Nu]^3)/36864))/\[Mu]2^2)/\[Alpha]0)
+\[Mu]3^2 ((66732786325/45064470528-(584341668055 \[Nu])/90128941056+(103889173895 \[Nu]^2)/45064470528-(2930418985 \[Nu]^3)/11266117632)/\[Mu]2^2+(\[Epsilon]2^4 (4750325/12039487488-(4750325 \[Nu])/1003290624+(4750325 \[Nu]^2)/250822656-(4750325 \[Nu]^3)/188116992))/\[Mu]2^6
+(\[Alpha]1^2 (75185/4128768-(1278145 \[Nu])/18579456-(5338135 \[Nu]^2)/334430208-(75185 \[Nu]^3)/83607552))/(\[Alpha]0^2 \[Mu]2^2)+(\[Epsilon]3^2 (-(854375/32514048)+(4271875 \[Nu])/16257024-(9398125 \[Nu]^2)/10838016+(854375 \[Nu]^3)/903168))/\[Mu]2^4
+(\[Mu]4^2 (-(1531894375/2048385024)+(7659471875 \[Nu])/1024192512-(16850838125 \[Nu]^2)/682795008+(1531894375 \[Nu]^3)/56899584))/\[Mu]2^4+1/\[Alpha]0 ((\[Alpha]1 (-(1601245/2322432)+(256234145 \[Nu])/83607552-(33019085 \[Nu]^2)/27869184-(3562205 \[Nu]^3)/20901888))/\[Mu]2^2
+(\[Alpha]2 (-(799695/458752)+(11284585 \[Nu])/1376256-(20347795 \[Nu]^2)/4128768+(88855 \[Nu]^3)/1032192))/\[Mu]2^2)+\[Epsilon]2^2 ((\[Alpha]1 (239225/15925248-(16984975 \[Nu])/143327232+(4066825 \[Nu]^2)/17915904+(239225 \[Nu]^3)/8957952))/(\[Alpha]0 \[Mu]2^4)
+(-(421427675/7023034368)+(1771676575 \[Nu])/3511517184-(253696775 \[Nu]^2)/219469824+(85965875 \[Nu]^3)/219469824)/\[Mu]2^4))-(107 Log[2])/56-(107 Log[\[Theta]])/56);
TaylorT3phi[7]=\[Theta]^7 ((527861 \[Pi])/84672-(1243271 \[Pi] \[Nu])/338688+(747883 \[Pi] \[Nu]^2)/677376+(\[Mu]4^2 (-((3005 \[Pi])/56448)+(3005 \[Pi] \[Nu])/9408-(3005 \[Pi] \[Nu]^2)/6272))/\[Mu]2^2
+(\[Epsilon]3^2 (-((55 \[Pi])/2688)+(55 \[Pi] \[Nu])/448-(165 \[Pi] \[Nu]^2)/896))/\[Mu]2^2+(\[Alpha]1^2 ((21 \[Pi])/512+(7 \[Pi] \[Nu])/768+(7 \[Pi] \[Nu]^2)/13824))/\[Alpha]0^2+(\[Epsilon]2^4 ((67 \[Pi])/165888-(67 \[Pi] \[Nu])/20736+(67 \[Pi] \[Nu]^2)/10368))/\[Mu]2^4
+(\[Mu]3^4 ((27450727 \[Pi])/520224768-(27450727 \[Pi] \[Nu])/65028096+(27450727 \[Pi] \[Nu]^2)/32514048))/\[Mu]2^4+\[Epsilon]2^2 ((-((29177 \[Pi])/290304)+(87197 \[Pi] \[Nu])/193536-(4025 \[Pi] \[Nu]^2)/20736)/\[Mu]2^2
+(\[Alpha]1 ((163 \[Pi])/9216-(5705 \[Pi] \[Nu])/82944-(163 \[Pi] \[Nu]^2)/20736))/(\[Alpha]0 \[Mu]2^2))+(\[Alpha]2 (-((2673 \[Pi])/1024)+(1881 \[Pi] \[Nu])/1024-(33 \[Pi] \[Nu]^2)/1024)+\[Alpha]1 (-((12091 \[Pi])/5376)+(26647 \[Pi] \[Nu])/24192+(7265 \[Pi] \[Nu]^2)/48384))/\[Alpha]0
+\[Mu]3^2 ((-((18854833 \[Pi])/32514048)+(8473411 \[Pi] \[Nu])/3096576-(27102967 \[Pi] \[Nu]^2)/16257024)/\[Mu]2^2+(\[Alpha]1 ((172267 \[Pi])/516096-(861335 \[Pi] \[Nu])/663552-(172267 \[Pi] \[Nu]^2)/1161216))/(\[Alpha]0 \[Mu]2^2)
+(\[Epsilon]2^2 ((386437 \[Pi])/18579456-(386437 \[Pi] \[Nu])/2322432+(386437 \[Pi] \[Nu]^2)/1161216))/\[Mu]2^4));

TaylorT3Phase=\[Alpha]0/(\[Theta]^5 \[Mu]2^2 \[Nu]) (Sum[TaylorT3phi[ii],{ii,1,7}]);


(*Parametrized expression for dv/dt in terms of {\[Mu]2,\[Mu]3,\[Mu]4,\[Mu]5,\[Epsilon]2,\[Epsilon]3,\[Epsilon]4,\[Alpha]0,\[Alpha]1,\[Alpha]2,\[Alpha]3} 
for TaylorT4*)

dVdt[1]=1;
dVdt[2]=v^2 (-(107/21)+(55 \[Nu])/21+\[Alpha]1/\[Alpha]0 (3/2+\[Nu]/6)+\[Mu]3^2/\[Mu]2^2 (1367/1008-(1367 \[Nu])/252)
+\[Epsilon]2^2/\[Mu]2^2 (1/36-\[Nu]/9));
dVdt[3]= 4 \[Pi] v^3;
dVdt[4]= v^4 (4784/1323-(87691 \[Nu])/5292+(5851 \[Nu]^2)/1323+\[Alpha]1^2/\[Alpha]0^2 (9/4+\[Nu]/2+\[Nu]^2/36)
+\[Alpha]2/\[Alpha]0 (81/8-(57 \[Nu])/8+\[Nu]^2/8)+\[Alpha]1/\[Alpha]0 (-(107/14)+(194 \[Nu])/63+(55 \[Nu]^2)/126)
+1/\[Mu]2^2 (\[Epsilon]3^2 (5/63-(10 \[Nu])/21+(5 \[Nu]^2)/7)+\[Mu]4^2 (8965/3969-(17930 \[Nu])/1323+(8965 \[Nu]^2)/441)
+\[Mu]3^2 (-(32807/3024)+(3515 \[Nu])/72-(8201 \[Nu]^2)/378+\[Alpha]1/\[Alpha]0 (1367/672-(6835 \[Nu])/864-(1367 \[Nu]^2)/1512))
+\[Epsilon]2^2 (-(17/504)+(11 \[Nu])/63-(10 \[Nu]^2)/63+\[Alpha]1/\[Alpha]0 (1/24-(35 \[Nu])/216-\[Nu]^2/54))));
dVdt[5]= \[Pi] v^5 (-(428/21)+(178 \[Nu])/21+\[Alpha]1/\[Alpha]0 (6+(2 \[Nu])/3)+\[Mu]3^2/\[Mu]2^2 (16403/2016-(16403 \[Nu])/504)
+\[Epsilon]2^2/\[Mu]2^2 (1/18-(2 \[Nu])/9));
dVdt[6]=v^6 (99210071/1091475+(16 \[Pi]^2)/3-(1712 \[Gamma]E)/105+(1650941/349272+(41 \[Pi]^2)/48) \[Nu]
-(669017 \[Nu]^2)/19404+(255110 \[Nu]^3)/43659+(\[Alpha]1^3 (27/8+(9 \[Nu])/8+\[Nu]^2/8+\[Nu]^3/216))/\[Alpha]0^3
+(\[Alpha]1 \[Alpha]2 (243/8-18 \[Nu]-2 \[Nu]^2+\[Nu]^3/24)+\[Alpha]1^2 (-(321/28)+(281 \[Nu])/84+(883 \[Nu]^2)/756+(55 \[Nu]^3)/756))/\[Alpha]0^2
+\[Alpha]3/\[Alpha]0 (675/16+(-(34445/144)+(205 \[Pi]^2)/24) \[Nu]+(155 \[Nu]^2)/24+(35 \[Nu]^3)/1296)
+\[Alpha]2/\[Alpha]0 (-(2889/56)+(1759 \[Nu])/28-(1621 \[Nu]^2)/84+(55 \[Nu]^3)/168)
+\[Alpha]1/\[Alpha]0 (2392/441-(770083 \[Nu])/31752+(122945 \[Nu]^2)/31752+(5851 \[Nu]^3)/7938)
+1/\[Mu]2^2 (\[Mu]5^2 (1002569/249480-(1002569 \[Nu])/31185+(1002569 \[Nu]^2)/12474-(2005138 \[Nu]^3)/31185)
+\[Epsilon]4^2 (5741/35280-(5741 \[Nu])/4410+(5741 \[Nu]^2)/1764-(5741 \[Nu]^3)/2205)
+\[Epsilon]3^2 (-(193/567)+(1304 \[Nu])/567-(2540 \[Nu]^2)/567+(365 \[Nu]^3)/189
+\[Alpha]1/\[Alpha]0 (5/42-(265 \[Nu])/378+(125 \[Nu]^2)/126+(5 \[Nu]^3)/42))
+\[Mu]4^2 (-(1063093/43659)+(20977942 \[Nu])/130977-(12978200 \[Nu]^2)/43659+(1568095 \[Nu]^3)/14553
+(\[Alpha]1 (8965/2646-(475145 \[Nu])/23814+(224125 \[Nu]^2)/7938+(8965 \[Nu]^3)/2646))/\[Alpha]0)
+\[Mu]3^2 (7345/297-(30103159 \[Nu])/199584+(10994153 \[Nu]^2)/49896-(45311 \[Nu]^3)/891
+\[Alpha]1^2/\[Alpha]0^2 (1367/448-(23239 \[Nu])/2016-(97057 \[Nu]^2)/36288-(1367 \[Nu]^3)/9072)
+1/\[Alpha]0 (\[Alpha]1 (-(32807/2016)+(1295863 \[Nu])/18144-(73807 \[Nu]^2)/3024-(8201 \[Nu]^3)/2268)
+\[Alpha]2 (12303/896-(173609 \[Nu])/2688+(313043 \[Nu]^2)/8064-(1367 \[Nu]^3)/2016)))
+\[Epsilon]2^2 (-(2215/254016)-(13567 \[Nu])/63504+(65687 \[Nu]^2)/63504-(853 \[Nu]^3)/5292
+\[Alpha]1^2/\[Alpha]0^2 (1/16-(17 \[Nu])/72-(71 \[Nu]^2)/1296-\[Nu]^3/324)
+\[Alpha]1/\[Alpha]0 (-(17/336)+(775 \[Nu])/3024-(79 \[Nu]^2)/378-(5 \[Nu]^3)/189)
+\[Alpha]2/\[Alpha]0 (9/32-(127 \[Nu])/96+(229 \[Nu]^2)/288-\[Nu]^3/72)))-(3424 Log[2])/105-(1712 Log[v])/105);
dVdt[7]=\[Pi] v^7 (19136/1323-(144449 \[Nu])/2646+(33389 \[Nu]^2)/2646+\[Alpha]1^2/\[Alpha]0^2 (9+2 \[Nu]+\[Nu]^2/9)
+\[Alpha]2/\[Alpha]0 (81/2-(57 \[Nu])/2+\[Nu]^2/2)+\[Alpha]1/\[Alpha]0 (-(214/7)+(587 \[Nu])/63+(89 \[Nu]^2)/63)
+1/\[Mu]2^2 (\[Epsilon]3^2 (20/63-(40 \[Nu])/21+(20 \[Nu]^2)/7)+\[Mu]4^2 (23900/1323-(47800 \[Nu])/441+(23900 \[Nu]^2)/147)
+\[Mu]3^2 (-(98417/1512)+(55457 \[Nu])/192-(344447 \[Nu]^2)/3024
+\[Alpha]1/\[Alpha]0 (16403/1344-(82015 \[Nu])/1728-(16403 \[Nu]^2)/3024))
+\[Epsilon]2^2 (-(17/252)+(9 \[Nu])/28-(13 \[Nu]^2)/63+\[Alpha]1/\[Alpha]0 (1/12-(35 \[Nu])/108-\[Nu]^2/27))));
dvbydt=(32 v^9 \[Nu] \[Mu]2^2)/(5 M \[Alpha]0) Sum[dVdt[ii],{ii,1,7}];

